Revisiting Stochastic Collocation with Exponential Splines for an Arbitrage-Free Interpolation of Option Prices

We revisit the stochastic collocation method using the exponential of a quadratic spline. In particular, we look in details whether it is more appropriate to fix the ordinates and optimize the abscissae of an interpolating spline or to fix the abscissae and optimize the parameters of a B-spline representation.

==> expspline_plots.jl <==
using AQFED, Test, StatsBase
using AQFED.Black, AQFED.Collocation, Plots

strikes = [
        0.035123777453185,
        0.049095433048156,
        0.068624781300891,
        0.095922580089594,
        0.134078990076508,
        0.18741338653678,
        0.261963320525776,
        0.366167980681693,
        0.511823524787378,
        0.715418426368358,
        1.0,
        1.39778339939642,
        1.95379843162821,
        2.73098701349666,
        3.81732831143284,
        5.33579814376678,
        7.45829006788743,
        10.4250740447762,
        14.5719954372667,
        20.3684933182917,
        28.4707418310251,
    ]
     vols = [0.649712512502887,
	 	0.629372247414191,
	 	0.598339248024188,
	 	0.560748840467284,
	 	0.518685454812697,
	 	0.473512707134552,
	 	0.426434688827871,
	 	0.378806875802102,
	 	0.332366264644264,
	 	0.289407658380454,
	 	0.253751752243855,
	 	0.235378088110653,
	 	0.235343538571543,
	 	0.260395028879884,
	 	0.31735041252779,
	 	0.368205175099723,
	 	0.417582432865276,
	 	0.46323707706565,
	 	0.504386489988866,
	 	0.539752566560924,
	 	0.566370957381163]

    forward = 1.0
    tte = 5.07222222222222
    w1 = ones(length(strikes))
    prices, weights = Collocation.weightedPrices(true, strikes, vols, w1, forward, 1.0, tte, vegaFloor = 1e-5)
    penalty= 1e-4
    minimizer = "LM"
    traceFlat = []
    splFlat, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=true,isBSpline=false,size=0,trace=traceFlat, minimizer=minimizer,isMarketStrike=true,withForward=false)
 trace = []
    spl, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=false,isBSpline=false,size=0,trace=trace, minimizer=minimizer,isMarketStrike=true,withForward=false)

traceBFlat = []
    bsplFlat, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=true,isBSpline=true,size=0,trace=traceBFlat, minimizer=minimizer,isMarketStrike=false, extrapolationFactor=1.0)
 traceB = []
    bspl, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=false,isBSpline=true,size=0,trace=traceB, minimizer=minimizer,isMarketStrike=false,extrapolationFactor=1.0)

              traceBFlatM = []
    bsplFlatM, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-6,
              rawFit = true,isFlatGuess=true,isBSpline=true,size=0,trace=traceBFlatM, minimizer=minimizer,isMarketStrike=true, extrapolationFactor=1.0)
 traceBM = []
    bsplM, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=false,isBSpline=true,size=0,trace=traceBM, minimizer=minimizer,isMarketStrike=true,extrapolationFactor=1.0)


              y = range(-5.0,5.0,length=101)

p1 = plot(log.(strikes./forward), vols.*100,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied volatility in %", label="Market",legendtitle="Initial guess")              

plot!(p1, y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(splFlat, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="ATM")
plot!(p1, y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(spl, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Smile")


p1 = plot(log.(strikes./forward), vols.*100,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied volatility in %", label="Market",legendtitle="Initial guess")              
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplFlat, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="ATM")
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bspl, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Smile")

p1 = plot(log.(strikes./forward), vols.*100,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied volatility in %", label="Market")              
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplFlat, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Knots (i)")    
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplM, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Knots (ii)") 
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplFlatM, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Knots (iii)")                                             
p2 = plot(1:length(traceFlat), [traceFlat[i][1] for i=1:length(traceFlat)],label="Flat", xlab="Iteration",ylab="First ordinate", legendtitle="Initial guess")
plot!(p2, 1:length(trace), [trace[i][1] for i=1:length(trace)],label="Smile")
p3 = plot(1:length(traceBFlat), [traceBFlat[i][1] for i=1:length(traceBFlat)],label="Flat", xlab="Iteration",ylab="First ordinate",legendtitle="Initial guess")
plot!(p3, 1:length(traceB), [traceB[i][1] for i=1:length(traceB)],label="Smile")
xlims!(p3, (0,100)); ylims!(p3, (-5.0,0.0))

 p5 = plot((y), map(y->Collocation.density(bsplFlat,forward*exp(y)),y),xlab="Moneyness K/F", ylab="Implied Probability Density",label="Knots (i)")
 plot!((y), map(y->Collocation.density(bsplM,forward*exp(y)),y),xlab="Log-moneyness ln(K/F)", ylab="Implied Probability Density",label="Knots (ii)")
 plot!((y), map(y->Collocation.density(bsplFlatM,forward*exp(y)),y),xlab="Log-moneyness ln(K/F)", ylab="Implied Probability Density",label="Knots (iii)")


penalty=1e-2
cRightArray = [0.0, 0.1, 0.2 , 0.4]
bsplArray = []
for cRight = cRightArray
 bsplFlat, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = true,isFlatGuess=true,isBSpline=true,size=0,trace=traceBFlat, minimizer=minimizer,isMarketStrike=false, extrapolationFactor=1.0,cRight=cRight,cLeft=-cRight)
bsplArray = push!(bsplArray, bsplFlat)
end
 
p1 = plot(log.(strikes./forward), vols.^2,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied variance", label="",legendtitle="Extrapolation")               

for (i,cRight)= enumerate(cRightArray)
  plot!(p1, y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplArray[i], y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)^2,y), label=string(cRight))
end
#illustration of first slope close to zero problem 
bspl0, m = Collocation.makeExpSplineCollocation(
                     strikes,
                     prices,
                     weights,
                     tte,
                     forward,
                     1.0,
                     penalty = 0e-2,
                            minSlope = 1e-8,
                     rawFit = true,isFlatGuess=true,isBSpline=true,size=0,trace=nothing, minimizer="LM",isMarketStrike=false,extrapolationFactor=1.25,cLeft=0.0,cRight=0.0)
bspl1, m = Collocation.makeExpSplineCollocation(
                     strikes,
                     prices,
                     weights,
                     tte,
                     forward,
                     1.0,
                     penalty = 0e-2,
                            minSlope = 1e-8,
                     rawFit = true,isFlatGuess=true,isBSpline=true,size=0,trace=nothing, minimizer="LM",isMarketStrike=false,extrapolationFactor=1.25,cLeft=-1/8,cRight=1/8)                     



#Schumaker may have negative slope even though data is monotonicity
x=[-3.8732183006023453, -3.0522883128452993, -1.7943713634054417, -1.6512340998496167, -1.6259385165727456, -1.6006430286358648, -1.578610520539529, -1.5563726083805842, -1.4706329281117003, -1.3853673387319743, -1.2808142988169438, -0.974725079691088, -0.799531535567272, -0.2964451400432737, 0.40549865892657655, 0.8534594889549447, 2.5550732737844375, 2.822138011027902, 2.887184595942125, 3.1735718560441963, 3.294759066619504]; y=[-3.34887695753723, -3.0139892617835105, -2.6791015660297828, -2.344213870276071, -2.009326174522346, -1.6744384787686222, -1.3395507830148954, -1.0046630872611706, -0.6697753915074481, -0.33488769575372446, 0.0, 0.3348876957537252, 0.6697753915074496, 1.00466308726117, 1.3395507830148956, 1.6744384787686188, 2.009326174522343, 2.3442138702760635, 2.6791015660297917, 3.0139892617835136, 3.348876957537241]



###TSLA

   strikes =
        Float64.([
            20,
            25,
            50,
            55,
            75,
            100,
            120,
            125,
            140,
            150,
            160,
            175,
            180,
            195,
            200,
            210,
            230,
            240,
            250,
            255,
            260,
            270,
            275,
            280,
            285,
            290,
            300,
            310,
            315,
            320,
            325,
            330,
            335,
            340,
            350,
            360,
            370,
            380,
            390,
            400,
            410,
            420,
            430,
            440,
            450,
            460,
            470,
            480,
            490,
            500,
            510,
            520,
            550,
            580,
            590,
            600,
            650,
            670,
            680,
            690,
            700,
        ])
    vols = [
        1.21744983334323,
        1.1529735541872308,
        1.0013512993166844,
        1.0087013871410198,
        0.9055919576135943,
        0.8196499269009432,
        0.779704840770866,
        0.753927847741657,
        0.7255349986293694,
        0.7036962946028743,
        0.6870907597202961,
        0.6631489459500445,
        0.6542809839143336,
        0.6310048431894977,
        0.6231979513191437,
        0.6154526014300009,
        0.5866214834144697,
        0.5783751483731193,
        0.5625036590124762,
        0.5625539176150428,
        0.5572331684618123,
        0.5485212417739607,
        0.5456131657256524,
        0.540060895711996,
        0.5384776792271245,
        0.5325298112839504,
        0.5222410647552144,
        0.5202396738775005,
        0.5168414254536685,
        0.5127405490209541,
        0.5100440087558921,
        0.50711984442627,
        0.5042896073005682,
        0.5013959697030379,
        0.4961897259221575,
        0.4914478237113829,
        0.48571052433313705,
        0.4820982302575811,
        0.4776551485043659,
        0.4682253137830999,
        0.46912624306506934,
        0.4652049749994563,
        0.4621036693145566,
        0.45969798571592985,
        0.4561356005182957,
        0.45418189139835186,
        0.4515451651258398,
        0.44541885580442636,
        0.4452833907060621,
        0.44303755690672525,
        0.43939212779385645,
        0.4413175310749832,
        0.4336322023390991,
        0.4297053821023934,
        0.4284357423754355,
        0.4241077476619805,
        0.4222672729031064,
        0.4203436892852212,
        0.4193419518701644,
        0.41934732346075626,
        0.41758929420417745,
    ]
    forward = 356.73063159822254
    tte = 1.5917808219178082
   w1 = ones(length(strikes))
    prices, weights = Collocation.weightedPrices(true, strikes, vols, w1, forward, 1.0, tte, vegaFloor = 1e-5)
    penalty= 1e-2
    minimizer = "LM"
    rawFit = true
    traceFlat = []
    splFlat, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = rawFit,isFlatGuess=true,isBSpline=false,size=0,trace=traceFlat, minimizer=minimizer,isMarketStrike=true,withForward=false)
 trace = []
    spl, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = rawFit,isFlatGuess=false,isBSpline=false,size=0,trace=trace, minimizer=minimizer,isMarketStrike=true,withForward=false)

traceBFlat = []
    bsplFlat, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = rawFit,isFlatGuess=true,isBSpline=true,size=0,trace=traceBFlat, minimizer=minimizer,isMarketStrike=false, extrapolationFactor=1.0)
 traceB = []
    bspl, m = Collocation.makeExpSplineCollocation(
              strikes,
              prices,
              weights,
              tte,
              forward,
              1.0,
              penalty = penalty,
                     minSlope = 1e-8,
              rawFit = rawFit,isFlatGuess=false,isBSpline=true,size=0,trace=traceB, minimizer=minimizer,isMarketStrike=false,extrapolationFactor=1.0)

              y = range(-5.0,5.0,length=101)

p1 = plot(log.(strikes./forward), vols.*100,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied volatility in %", label="Market",legendtitle="Initial guess")              

plot!(p1, y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(splFlat, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="ATM")
plot!(p1, y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(spl, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Smile")


p1 = plot(log.(strikes./forward), vols.*100,seriestype = :scatter, xlab="Log-moneyness", ylab="Black-Scholes implied volatility in %", label="Market",legendtitle="Initial guess")              
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bsplFlat, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="ATM")
plot!(p1,y, map(y0-> Black.impliedVolatility(
                     y0 > 0,
                     abs(Collocation.priceEuropean(bspl, y0 > 0, forward*exp(y0), forward, 1.0)),
                     forward,
                     forward*exp(y0),
                     tte,
                     1.0)*100,y), label="Smile")

p2 = plot(1:length(traceFlat), [traceFlat[i][1] - log(forward) for i=1:length(traceFlat)],label="Flat", xlab="Iteration",ylab="First ordinate", legendtitle="Initial guess")
plot!(p2, 1:length(trace), [trace[i][1]-log(forward) for i=1:length(trace)],label="Smile")
p3 = plot(1:length(traceBFlat), [traceBFlat[i][1] - log(forward) for i=1:length(traceBFlat)],label="Flat", xlab="Iteration",ylab="First ordinate",legendtitle="Initial guess")
plot!(p3, 1:length(traceB), [traceB[i][1] - log(forward) for i=1:length(traceB)],label="Smile")

y = range(-5.0,1.0,length=101)
p4 = plot(exp.(y), map(y->Collocation.density(splFlat,forward*exp(y)),y),xlab="Moneyness K/F", ylab="Implied Probability Density",label="Flat")
 plot!(p4,exp.(y), map(y->Collocation.density(spl,forward*exp(y)),y),label="Smile")
p5 = plot(exp.(y), map(y->Collocation.density(bsplFlat,forward*exp(y)),y),xlab="Moneyness K/F", ylab="Implied Probability Density",label="Flat")
 plot!(p5,exp.(y), map(y->Collocation.density(bspl,forward*exp(y)),y),label="Smile")

